Dynamical modelling and origin of gas turbulence in z $\sim$ 4.5 galaxies

In recent years, a growing number of regularly rotating galaxy discs have been found at z $\geq$ 4. Such systems provide us with the unique opportunity to study the properties of dark matter halos at these early epochs, the turbulence within the interstellar medium and the evolution of scaling relations. Here, we investigate the dynamics of four gas discs in galaxies at \textit{z} $\sim$ 4.5 observed with ALMA in the [CII] 158 $\mu$m fine-structure line. We aim to derive the structural properties of the gas, stars and dark matter halos of the galaxies and to study the mechanisms driving the turbulence in high-\textit{z} discs. We decompose the rotation curves into baryonic and dark matter components within the extent of the [CII] discs, i.e. 3 to 5 kpc. Furthermore, we use the gas velocity dispersion profiles as a diagnostic tool for the mechanisms driving the turbulence in the discs. We obtain total stellar, gas and dark matter masses in the ranges of $\log{(M/M_{\odot})} = 10.3 - 11.0$, $9.8 - 11.3$, and $11.2 - 13.3$, respectively. We find dynamical evidence in all four galaxies for the presence of compact stellar components, conceivably stellar bulges. The turbulence present in the galaxies appears to be primarily driven by stellar feedback, negating the necessity for large-scale gravitational instabilities. Finally, we investigate the position of our galaxies in the context of local scaling relations, in particular the stellar-to-halo mass and Tully-Fisher analogue relations.

==> figures/tullyfisher_z4.py <==
import matplotlib.pyplot as plt
import numpy as np
from astropy.cosmology import Planck18_arXiv_v2 as cosmo
from astropy.io import fits
import os
import glob


gals = ['bri', 'j', 'sgp1', 'sgp2']
Gal = ['BRI1335-0417', 'J081740', 'SGP38326-1', 'SGP38326-2']
myColor = ['#0072B2', '#009E73', '#CC79A7', '#E69F00'] # color for my galaxies 
mycolor = ['gray', '#648FFF', '#9f55e8', '#785EF0', '#FE6100']


radii_arcsec = [ np.asarray([0.075, 0.225, 0.375, 0.525, 0.675]),
                 np.asarray([0.065, 0.195, 0.325, 0.455])       ,
                 np.asarray([0.065, 0.195, 0.325, 0.455, 0.585]),
                 np.asarray([0.06, 0.18, 0.3])                    ] #arcsec


vobs =  np.asarray([np.asarray([191.0165246929399, 214.71470112269472, 182.2352933759529, 175.50789683208797, 161.48286384832483]),
          np.asarray([243.92685970483782, 279.35489709308644, 288.1702926174761, 225.33919855301139]),
          np.asarray([421.6845253749359, 484.834370845329, 565.005575334837, 591.4821195297633, 529.6062701580042]),
          np.asarray([280.151952600693, 407.0349511491324, 420.4018898767398])                              ]) #km/s


verr  = np.asarray([ np.asarray([20.662496092183815, 16.103041723980922, 19.526374287480266, 25.17847743107471, 26.828211717628264]),
          np.asarray([25.480150942185716, 28.542160810212152, 37.31094121265322, 60.712826318153446])      ,
          np.asarray([23.70347890542186, 23.545573633856293, 27.427708254746904, 40.46849313664529, 65.8687500552098]),
          np.asarray([39.25965680654147, 29.647719894550136, 51.94233636670944])                   ]) #km/s


# DATA
#################################################################################

# Davis+16 points for massive local ETGs // FROM FILIPPO
ML_K=0.5

velD  = np.genfromtxt('Davis2016.txt', skip_header = 1).T[2]-np.log10(2) # divides the W20 by 2 -> v_flat #logW20/sini
evelD = np.genfromtxt('Davis2016.txt', skip_header = 1).T[3] # NOT -np.log10(2) ? # dlogW20/sini
magD  = np.genfromtxt('Davis2016.txt', skip_header = 1).T[4] #MKs
massD = np.genfromtxt('Davis2016.txt', skip_header = 1).T[5] #logmstar

errVelDU=evelD
errVelDD=evelD
massD=-0.4*(magD-3.27)+np.log10(ML_K)
errMDD=massD*0+0.2 # typical error
errMDU=massD*0+0.2 # typical error


# Davis+11 points for local ETGs // FROM FILIPPO
velD11  = np.genfromtxt('Davis2011.txt', skip_header = 1).T[2] - np.log10(2)
evelD11 = np.genfromtxt('Davis2011.txt', skip_header = 1).T[3] 
magD11  = np.genfromtxt('Davis2011.txt', skip_header = 1).T[4] #MKs
massD11 = np.genfromtxt('Davis2011.txt', skip_header = 1).T[5] #logmstar

massD11=-0.4*(magD11-3.27)+np.log10(ML_K)
errMD11D=massD11*0+0.2
errMD11U=massD11*0+0.2
errVelD11U=evelD11
errVelD11D=evelD11


# Davis 16 relation
axx = np.linspace(10**1.0, 10**3.1, 1000)
ayy = 2.9*np.log10(axx) +3.58



#Lelli 2016 disc galaxies - scatter
lelli16 = np.genfromtxt('BTFR_Lelli2016a.mrt', skip_header = 29)
logmbar_l16 = lelli16.T[4]
logvf_l16 = lelli16.T[6]

#From Lelli+2016, Figure 2 - relation
xx = np.linspace(1,1000, 1000)
s = 3.75 #+=0.11
logA = 2.18 #0.23
logmbar = s*np.log10(xx) + logA


#ETGs from Lelli 2017
#getting Vobs
arr = os.listdir('./Rotmod_ETG')
ID = [e.split('_', 1)[0] for e in arr]

Vobs_l17_in = np.zeros(len(ID))
Vobs_l17_out = np.zeros(len(ID))
logmhi_l17 = np.zeros(len(ID))
logms_l17 = np.zeros(len(ID))
for n in range(len(ID)):
	Vobs_l17_in[n] = np.genfromtxt('./Rotmod_ETG/'+ID[n]+'_rotmod.dat', skip_header = 3).T[1][-2]
	Vobs_l17_out[n] = np.genfromtxt('./Rotmod_ETG/'+ID[n]+'_rotmod.dat', skip_header = 3).T[1][-1]

#getting HI mass
paper13_ids = np.genfromtxt('Serra2012_Atlas3D_Paper13_TableB1.txt', skip_header = 11, dtype=str).T[0]
paper13_logmhi = np.genfromtxt('Serra2012_Atlas3D_Paper13_TableB1.txt', skip_header = 11, dtype=str).T[4]
paper13_logmhi_v = np.genfromtxt('Serra2012_Atlas3D_Paper13_TableB1.txt', skip_header = 11, dtype=str).T[5]


for j in range(0, len(ID)):
	for k in range(len(paper13_ids)):
		if(ID[j] == paper13_ids[k]):
			if(paper13_logmhi_v[k] != '...'):
				logmhi_l17[j] = paper13_logmhi_v[k]

#getting M/L and L

paper10_ids = np.genfromtxt('Table1.txt', skip_header = 12, dtype=str).T[0]
paper10_logml = np.genfromtxt('Table1.txt', skip_header = 11, dtype=str).T[5]
paper10_vcmax = np.genfromtxt('Table1.txt', skip_header = 12, dtype=str).T[6]
paper10_logl = np.genfromtxt('Table1.txt', skip_header = 11, dtype=str).T[14]

for j in range(0, len(ID)):
	for k in range(len(paper10_ids)):
		if(ID[j] == paper10_ids[k]):
			logms_l17[j] = np.float(paper10_logml[k]) + np.float(paper10_logl[k])


mbar_l17 = 10**logmhi_l17 + 10**logms_l17


#ATLAS 3D, full sample
logml = np.asarray(list(map(lambda st: str.replace(st, "--", "-99"), paper10_logml)))
logl = np.asarray(list(map(lambda st: str.replace(st, "--", "-99"), paper10_logl)))
logvcmax = np.asarray(list(map(lambda st: str.replace(st, "--", "-99"), paper10_vcmax)))
logml = logml.astype(np.float)
logl = logl.astype(np.float)
logvcmax = logvcmax.astype(np.float)
mstar_atlas = 10**(logml + logl)


#################################################################################






# FIGURE
#################################################################################

fig, ax = plt.subplots(1,2, figsize=(11,4.5))
plt.subplots_adjust(left=0.06, bottom=0.12, right=0.85, top=0.9, wspace=0.2)


# left panel - discs
#################################################################################

# Lelli+2016 disc galaxies
ax[0].scatter(10**logvf_l16, 10**logmbar_l16, c=mycolor[1], s=50, alpha=0.5) #data points 
ax[0].plot(xx, 10**logmbar, '-', c=mycolor[1], zorder=0) # relation

# Lelli+2017 ETGs outer rotation
#ax[0].scatter(Vobs_l17_out, mbar_l17, facecolor=mycolor[3], edgecolor='k', s=50, alpha=0.5, zorder=9)

# Atlas 3D
#ax[0].scatter(10**logvcmax, mstar_atlas, c=mycolor[0], s=25, alpha=0.2)


# my galaxies:

for i in range(4):
	vrot, vrot_low, vrot_up =  np.genfromtxt('./'+gals[i]+'/rings_final1.txt',usecols=(2, 13, 14),unpack=True)
	starmass = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[4][0]
	starmass_lower = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[4][1]
	starmass_upper = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[4][2]


	alpha = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[7][0]
	alpha_lower = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[7][1]
	alpha_upper = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[7][2]
	mgas = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[10][0]
	gasmass = (10**mgas)*alpha#*u.Msun
	gasmass_l = (10**mgas)*alpha_lower#*u.Msun
	gasmass_u = (10**mgas)*alpha_upper#*u.Msun

	gm_err = np.abs(((gasmass-gasmass_l) + (gasmass_u-gasmass))/2)
	sm_err = np.abs(((10**starmass-10**starmass_lower) + (10**starmass_upper-10**starmass))/2)

	mbar_p = np.random.normal(loc=10**starmass, scale=sm_err, size=10000) + np.random.normal(loc=gasmass, scale=gm_err, size=10000)


	vcirc_ext = (vobs[i][-1]+vobs[i][-2])/2
	vcirc_err = (verr[i][-1]+verr[i][-2])/2
	mbar = (10**starmass)+(gasmass)


	if(i==0):
		ax[0].scatter(vcirc_ext, mbar, edgecolor=myColor[i], marker='s', facecolor='white', label=Gal[i], s=140, zorder=10, alpha=1)
		ax[0].errorbar(vcirc_ext, mbar, xerr=vcirc_err, yerr=([(mbar-np.percentile(mbar_p,16))*1.5],[np.percentile(mbar_p,84)-mbar]),uplims=True, ecolor='k', capsize=2, capthick=1.5, fmt='None', elinewidth=1)
	else:
		ax[0].scatter(vcirc_ext, mbar, edgecolor='k', marker='s', facecolor=myColor[i], label=Gal[i], s=140, zorder=10, alpha=1)
		ax[0].errorbar(vcirc_ext, mbar, xerr=vcirc_err, yerr=([mbar-np.percentile(mbar_p,16)],[np.percentile(mbar_p,84)-mbar]), ecolor='k', capsize=2, capthick=1.5, fmt='None', elinewidth=1)




ax[0].text(24, 1.21e12, 'BTFR - Discs',
         horizontalalignment='left',
         verticalalignment='top',
         alpha=0.7,
         fontdict={'size' : 12},
         bbox={'edgecolor' : '#648FFF',
               'facecolor' : '#b5c9ff',
               'linewidth' : 1,
               'boxstyle' : 'round' })


ax[0].set_xscale('log')
ax[0].set_yscale('log')
ax[0].set_ylim(0.5e9,2e12)
ax[0].set_xlim(2e1, 8.5e2)
ax[0].set_ylabel('M$_{\mathrm{bar}}$ (M$_{\odot}$)', fontsize=12)

ax[0].tick_params(axis='both', which='both', direction='in', left=True, right=True, top=True)





# right panel - ETGs
#################################################################################

# Davis ETGs inner rotation scatter
ax[1].scatter(10**velD11, 10**massD11, c=mycolor[2], s=50, alpha=0.5, zorder=9) #ETGs
ax[1].scatter(10**velD, 10**massD, c=mycolor[2], s=50, alpha=0.5, zorder=9) #massive ETGs


# Davis relation
ax[1].plot(axx, 10**ayy, '-', c=mycolor[2], zorder=0)


# Lelli+2017 ETGs inner rotation
ax[1].scatter(Vobs_l17_in, mbar_l17, facecolor=mycolor[3], edgecolor='k', s=50, alpha=0.5, zorder=9)#, label = 'Lelli+2017')

# ATLAS 3D
#ax[1].scatter(10**logvcmax, mstar_atlas, c='gray', s=25, alpha=0.2) #atlas 3d



for i in range(4):
	vrot, vrot_low, vrot_up =  np.genfromtxt('./'+gals[i]+'/rings_final1.txt',usecols=(2, 13, 14),unpack=True)
	starmass = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[4][0]
	starmass_lower = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[4][1]
	starmass_upper = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[4][2]


	alpha = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[7][0]
	alpha_lower = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[7][1]
	alpha_upper = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[7][2]
	mgas = np.genfromtxt(gals[i]+'_fiducial_output.csv', delimiter=',').T[10][0]
	gasmass = (10**mgas)*alpha#*u.Msun
	gasmass_l = (10**mgas)*alpha_lower#*u.Msun
	gasmass_u = (10**mgas)*alpha_upper#*u.Msun

	gm_err = np.abs(((gasmass-gasmass_l) + (gasmass_u-gasmass))/2)
	sm_err = np.abs(((10**starmass-10**starmass_lower) + (10**starmass_upper-10**starmass))/2)

	mbar_p = np.random.normal(loc=10**starmass, scale=sm_err, size=10000) + np.random.normal(loc=gasmass, scale=gm_err, size=10000)


	mstar = (10**starmass)
	mstar_upper_err = (10**starmass_upper) - (10**starmass)
	mstar_lower_err = (10**starmass) - (10**starmass_lower)

	vcirc_ext = (vobs[i][-1]+vobs[i][-2])/2
	vcirc_err = (verr[i][-1]+verr[i][-2])/2
	mbar = (10**starmass)+(gasmass)



	if(i==0):
		ax[1].scatter(vcirc_ext, mbar, edgecolor=myColor[i], marker='s', facecolor='white', label=Gal[i], s=140, zorder=15, alpha=1)
		ax[1].errorbar(vcirc_ext, mbar, xerr=vcirc_err, yerr=([(mbar-np.percentile(mbar_p,16))*1.5],[np.percentile(mbar_p,84)-mbar]),uplims=True, ecolor='k', capsize=2, capthick=1.5, fmt='None', elinewidth=1)

		ax[1].scatter(vcirc_ext, mstar, edgecolor=myColor[i], marker='*', facecolor='white', s=250, zorder=10, alpha=1)
		ax[1].errorbar(vcirc_ext, mstar, xerr=vcirc_err, yerr=[[mstar_lower_err], [mstar_upper_err]], uplims=True, ecolor='k', capsize=2, capthick=1.5, fmt='None', elinewidth=1)



	else:
		ax[1].scatter(vcirc_ext, mbar, edgecolor='k', facecolor=myColor[i], marker='s', label=Gal[i], s=140, zorder=15, alpha=1)
		ax[1].errorbar(vcirc_ext, mbar, xerr=vcirc_err, yerr=([mbar-np.percentile(mbar_p,16)],[np.percentile(mbar_p,84)-mbar]), ecolor='k', capsize=2, capthick=1.5, fmt='None', elinewidth=1)

		ax[1].scatter(vcirc_ext, mstar, edgecolor='k', marker='*', facecolor=myColor[i], s=250, zorder=10, alpha=1)
		ax[1].errorbar(vcirc_ext, mstar, xerr=vcirc_err, yerr=[[mstar_lower_err], [mstar_upper_err]], ecolor='k', capsize=2, capthick=1.5, fmt='None', elinewidth=1)





#legend markers
#ax[1].scatter(-99, -99, c=mycolor[0], s=30, alpha=0.2, label = 'Atlas 3D')
ax[1].scatter(-99,-99, facecolor=mycolor[1], edgecolor=mycolor[1], s=50, alpha=0.7, label = 'Lelli+2016')
ax[1].scatter(-99, -99, facecolor=mycolor[2], edgecolor='k', s=50, alpha=0.7, label = 'Davis+2016')
ax[1].scatter(-99,-99, facecolor=mycolor[3], edgecolor='k', s=50, alpha=0.9, label = 'Lelli+2017')

ax[1].scatter(-99, -99, marker='*', facecolor='white', edgecolor='k', s=250, zorder=10, alpha=1, label='$M_{*}$')
ax[1].scatter(-99, -99, facecolor='white', edgecolor='k', marker='s', s=140, zorder=10, alpha=1, label='$M_\mathrm{bar}$')

ax[1].text(25, 1.21e12, 'Analogue TFR ETGs',
         horizontalalignment='left',
         verticalalignment='top',
         alpha=0.7,
         fontdict={'size' : 12},
         bbox={'edgecolor' : '#648FFF',
               'facecolor' : '#b5c9ff',
               'linewidth' : 1,
               'boxstyle' : 'round' })


ax[1].legend(prop={'size':10}, bbox_to_anchor=(1.0, 0.9), markerscale=0.9, fancybox=True)



ax[1].set_xscale('log')
ax[1].set_yscale('log')
ax[1].set_ylim(0.5e9,2e12)
ax[1].set_xlim(2e1, 8.5e2)
ax[1].tick_params(axis='both', which='both', direction='in', left=True, right=True, top=True)
#ax[1].yaxis.set_label_position("right") 
#ax[1].yaxis.set_ticklabels([])

fig.add_subplot(111, frameon=False)
plt.tick_params(labelcolor='none', which='both', top=False, bottom=False, left=False, right=False)
ax[0].set_xlabel('V$_{\mathrm{circ}}$ (km/s)', fontsize=10, labelpad=-2)
ax[1].set_xlabel('V$_{\mathrm{circ}}$ (km/s)', fontsize=10, labelpad=-2)
ax[1].set_xticks([20, 40, 60, 80, 100, 200, 400, 600, 800])
ax[1].set_ylabel('M$_{*}$ (M$_{\odot}$)', fontsize=12)
plt.savefig('tullyfisher.pdf', dpi=600)

plt.show()




